StatClaim: Study Designs as Types, Protocols as Programs and Statistical Claims as Proof Obligations

Statistical guarantees depend on the compatibility of a study's model, hypotheses, sampling plan and analysis. StatClaim is a declarative domain-specific language for encoding research protocols and statistical analysis plans as programs built from objects whose types encode their statistical roles within the study design. The compiler checks type compatibility and applies contracts to check additional requirements on the values and relationships of these objects. When verification is requested, StatClaim's backend constructs and checks proofs of supported statistical claims using Lean under stated assumptions. These claims concern Type I error, familywise error, power and interval coverage, including supported combinations of analyses and procedures with planned stopping rules. Reports distinguish formally proved, conditional, cited and author-declared guarantees and provide replayable certificates for verified claims. The same specification supports sample-size searches, power calculations and interval-precision assessment using exact calculations, analytical approximations or reproducible simulation. A command-line interface, editor integration and graphical block editor use a shared compiler and execution layer. Validation reproduces 102 optimal and minimax two-stage designs from Simon's published tables and verifies their error and power bounds in Lean. A clinical trial case study illustrates partial encoding of a published analysis plan using cited methods and conditional proofs. The open-source implementation includes runnable tutorials and examples for specifying and checking study designs before outcomes are collected.

==> anc/LICENSE-MIT.txt <==
MIT License

Copyright (c) 2026 Supun Manathunga

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README-arxiv.txt <==
StatClaim article companion code

Software checkout
https://github.com/ssm123ssm/statClaim
Commit a68c9176e54c683379b603af63daed494b417d1b
Python package 0.1.0; language 0.41.0; Lean 4.35.0.

The examples and manuscript helper scripts are included here under the
project's MIT license. This is companion code, not the complete software
and formal dependency distribution.

To reproduce the manuscript results
1. Clone the software repository and check out the commit above.
2. Copy the contents of this ancillary directory into the checkout root,
   preserving relative paths.
3. In the checkout, create statClaim_paper/manuscript/ if needed. Copy the
   article's statclaim.tex and its sections/, figures/ and tables/ directories
   from the submission-source root into that directory.
4. Follow the repository setup instructions and run make setup.
5. From the checkout root, run

   uv run --locked python statClaim_paper/manuscript/check_examples.py --lean
   make replicate
   make replicate-lean

The first command checks the displayed programs, printed output and
certificate replay. The next two commands check the repository's pinned
replication outputs and rerun the formal checks, respectively.

To regenerate the validation tables, run

   uv run --locked python statClaim_paper/manuscript/make_tables.py --validation

The independent R comparisons use scripts in replication/comparison/ of the
software checkout. Their dependencies and stored outputs are documented there.
The article itself compiles with pdfLaTeX without Python, R or Lean.


==> anc/examples/paper/composed_model.stat <==
# From the StatClaim article, "Composing models and naming claims". A two-arm
# model built from two parts: how participants reach the arms, and what is
# measured on each.
#
# There is nothing to run; the file shows how a model is put together. Several
# outcomes can share one assignment, as tutorial lesson 19 shows.
use models.two_arm_continuous

# 100 participants per arm.
let arms = assignment(n_control=100, n_treatment=100)
# A continuous score where lower is better. A declared direction is checked
# against any one-sided null tested on it.
let score = continuous_outcome(better="lower")
# The study model: these arms, measured on this score.
let study = two_arm(assignment=arms, outcome=score)


==> anc/examples/paper/fisher_adaptive.stat <==
# From the StatClaim article, introduction. The Fisher study again, but now the
# data may decide when to stop, and the file does not say how.
#
# The proof is refused: Problems lists a sampling_scope obligation and the check
# stays unresolved. This is missing justification, not evidence of inflated
# error. Change adaptive to fixed and the proof goes through, as in
# fisher_design.
use models.two_arm_binomial
use sampling
use tests.fisher

let study = two_arm_binomial(n_control=50, n_treatment=50)
# The only change from fisher_design. A guarantee for data-dependent stopping
# needs the whole stopping rule, through a design such as two_stage_binomial.
let design = adaptive(model=study)
let null = equal_proportions(model=study)
let analysis = fisher(design=design, null=null, alpha=1/20)

let claim = typeI(analysis)
# Unresolved: the fixed-sample theorem does not cover this sampling plan, so no
# proof is attempted.
let verification = verify(claim)


==> anc/examples/paper/fisher_design.stat <==
# From the StatClaim article, introduction. Two arms of 50 with a binary
# outcome, compared by a two-sided Fisher exact test at the 5% level.
#
# The check asks Lean to prove the Type I error bound: at most 5% under the
# null, for every common success probability. No data are needed. In the web
# studio the proof says Needs Lean; open the study in Codespaces or run
# statclaim check to build it.
use models.two_arm_binomial
use sampling
use tests.fisher

# Two independent binomial samples of 50.
let study = two_arm_binomial(n_control=50, n_treatment=50)
# Arm sizes fixed before any outcome is seen, which the guarantee needs.
# fisher_adaptive shows what happens without it.
let design = fixed(model=study)
# The null: both arms have the same success probability.
let null = equal_proportions(model=study)
# Fisher's exact test, two-sided, at level 1/20.
let analysis = fisher(design=design, null=null, alpha=1/20)

# The claim: Type I error at most the level. Naming it lets you inspect it
# before anything runs.
let claim = typeI(analysis)
# Verified: proved in Lean for every success probability from 0 to 1, with a
# certificate that can be replayed.
let verification = verify(claim)


==> anc/examples/paper/fisher_observed.stat <==
# From the StatClaim article, "Composing models and naming claims". Analysing
# observed counts: 12 of 50 successes in the control arm, 24 of 50 in the
# treatment arm.
#
# calculate proposes the p-value and the decision. verify has Lean check that
# this p-value is exactly the one Fisher's test defines for these counts. In
# the web studio verify says Needs Lean; the calculation runs.
use models.two_arm_binomial
use sampling
use tests.fisher

let study = two_arm_binomial(n_control=50, n_treatment=50)
let design = fixed(model=study)
let null = equal_proportions(model=study)
let analysis = fisher(design=design, null=null, alpha=1/20)

# The observed counts, checked against the design: each lies between 0 and its
# arm size.
let data = observe(analysis=analysis,
                   control_successes=12, treatment_successes=24)
# The claim that a result is correct for these counts.
let observed = result(data)
# p-value about 0.0213, so the null is rejected at 5%. A calculation, not a
# proof, and it does not show that the null is false.
let computation = calculate(observed)
# Verified: Lean checks the exact p-value and the decision against their
# definitions, and issues a certificate.
let checked_result = verify(observed)
# Another name for the same result; verification does not run again.
let saved = checked_result
# Read from the calculation once checks run: 1255807221238/58971773773923.
let p_value = computation.calculation.p_value
# The certificate's file, present only once verify has succeeded.
let certificate = checked_result.evidence.certificate.file


==> anc/examples/paper/fisher_sample_size.stat <==
# From the StatClaim article, "Targets and candidate designs". How many per arm
# does the Fisher test need for 80% power when the response rates are 10% and
# 40%?
#
# The search answers 36 per arm, with power 80.04%. verify then proves in Lean
# that 36 meets the target and that every size from 2 to 35 falls short. In the
# web studio verify says Needs Lean; the search runs.
use models.two_arm_binomial
use sampling
use tests.fisher
use planning

# 50 per arm is only a starting point; the search below tries other sizes.
let study = two_arm_binomial(n_control=50, n_treatment=50)
let design = fixed(model=study)
let null = equal_proportions(model=study)
let analysis = fisher(design=design, null=null, alpha=1/20)

# The planning point: response rates of 10% (control) and 40% (treatment). An
# input for planning, not a fact about the treatment.
let alternative = binomial_rates(p_control=1/10, p_treatment=2/5)
# The target: power at least 80% at that point, Type I error at most 5%.
let target = power_target(at=alternative, minimum=4/5,
                          maximum_typeI=1/20)
# Candidates: equal arms of 2 to 40. "Smallest" holds only within this range.
let candidates = equal_arm_sizes(analysis=analysis,
                                 min_per_arm=2, max_per_arm=40)
# The smallest candidate that meets the target. Each smaller size is checked on
# its own, because a discrete test's power need not rise with size.
let sizing = smallest_sample_size(candidates=candidates,
                                  target=target)
# 36 per arm, with power 0.8004.
let recommendation = calculate(sizing)
# Verified: 36 per arm meets the target, and no smaller size in the range does.
let sizing_verification = verify(sizing)


==> anc/examples/paper/response_rate_precision.stat <==
# From the StatClaim article, "Precision targets". How many participants give a
# 95% interval for a response rate near 30% with a margin of error of at most
# 0.1?
#
# The answer is 89. Precision searches are calculations; Lean does not check
# them.
use tests.binomial
use planning

# One arm with a binary response. 60 is only a starting point; the search below
# tries other sizes.
let arm = one_arm_binomial(n=60)
# The interval to plan: an exact interval for the response rate.
let interval = planned_interval(model=arm, measure="response_rate")
# The target: at a response rate of 30%, a 95% interval whose margin of error,
# half its width, is at most 0.1.
let target = precision_target(at=response_rate(value=3/10),
                              level=19/20, margin_of_error=1/10)
# Candidate sizes from 10 to 2,000.
let sizes = interval_sizes(interval=interval,
                           min_size=10, max_size=2000)
# 89 participants: at the expected count, the interval runs from 0.207 to 0.406,
# a margin of 0.0996. With no assurance requested, precision is judged at the
# expected count.
let needed = calculate(smallest_sample_size(candidates=sizes,
                                           target=target))


==> anc/examples/paper/simon_design.stat <==
# From the StatClaim article, "Rechecking Simon's two-stage designs". The first
# optimal design in Simon (1989): a single-arm trial with a binary response that
# can stop early for futility.
#
# Lean proves the complete two-stage policy's error bound for every response
# rate up to 5%, and its power at 25%. In the web studio verify says Needs
# Lean; open the study in Codespaces or run statclaim check.
use designs.two_stage
use planning

# Stage one enrols 9; stage two adds 15, for 24 in all (n1 = 9, n = 24).
let stages = two_stage_binomial(n_stage1=9, n_stage2=15)
# Stop after stage one if no one responds (r1 = 0). Otherwise reject the null
# when more than 2 of the 24 respond (r = 2).
let rule = threshold_rule(continue_above=0, reject_above=2)
# The null: a response rate of 5% or less.
let analysis = two_stage_test(design=stages, rule=rule,
                              null_rate=1/20)
# The target: power at least 90% at a response rate of 25%, Type I error at
# most 10%.
let target = power_target(at=response_rate(value=1/4),
                          minimum=9/10, maximum_typeI=1/10)
# Verified: Type I error 0.0931 at 5% and power 0.9028 at 25%. The expected
# size under the null is 14.5.
let checked = verify(meets(analysis=analysis, target=target))


==> anc/examples/paper/simon_search.stat <==
# From the StatClaim article, "Rechecking Simon's two-stage designs". Instead of
# checking a given design, search for one: the optimal and minimax designs with
# at most 120 participants.
#
# The searches return Simon's tabulated designs. The ranking is calculated, not
# proved. In the web studio verify says Needs Lean; the searches run.
use designs.two_stage
use planning

# The design from simon_design: 9 + 15 participants, r1 = 0, r = 2.
let stages = two_stage_binomial(n_stage1=9, n_stage2=15)
let rule = threshold_rule(continue_above=0, reject_above=2)
let analysis = two_stage_test(design=stages, rule=rule,
                              null_rate=1/20)
# Power at least 90% at a response rate of 25%, Type I error at most 10%.
let target = power_target(at=response_rate(value=1/4),
                          minimum=9/10, maximum_typeI=1/10)
# Verified, as in simon_design.
let checked = verify(meets(analysis=analysis, target=target))

# Every design with at most 120 participants, ranked by expected size under the
# null (optimal).
let optimal_candidates = two_stage_designs(null_rate=1/20,
                            max_total=120, criterion="optimal")
# Simon's optimal design: 9 + 15, r1 = 0, r = 2, expected size 14.55.
let optimal = calculate(sample_size(candidates=optimal_candidates,
                                    target=target))
# The same designs, ranked by their largest total size (minimax).
let minimax_candidates = two_stage_designs(null_rate=1/20,
                            max_total=120, criterion="minimax")
# Simon's minimax design: 13 + 7, r1 = 0, r = 2, expected size 16.41. Replace
# calculate with verify to prove that a chosen design meets its targets; the
# ranking stays a calculation.
let minimax = calculate(sample_size(candidates=minimax_candidates,
                                    target=target))


==> anc/examples/paper/t_test_simulation.stat <==
# From the StatClaim article, "Simulation and its uncertainty". Power of a
# pooled two-sample t-test, by formula and by 10,000 simulated studies.
#
# Both checks report that the 80% power target is not met. That is the expected
# answer, not an error: with 40 per arm, a difference of 5 with a standard
# deviation of 10 gives about 61% power. The example compares two ways of
# finding power; it is not a design that is big enough. About 64 per arm gives
# 80%.
use models.two_arm_continuous
use sampling
use tests.t
use planning

# 40 participants per arm, normal outcomes.
let study = two_arm_continuous(n_control=40, n_treatment=40)
let analysis = t_test(design=fixed(model=study),
                      null=equal_means(model=study), alpha=1/20)
# The target: 80% power when the true difference is 5 and the SD is 10, half a
# standard deviation.
let target = power_target(at=mean_difference(value=5, sd=10),
                          minimum=4/5, maximum_typeI=1/20)
# By a normal formula: power about 0.609, so "target not met". This is
# expected; see the description above.
let formula = calculate(meets(analysis=analysis, target=target))
# By simulation: power about 0.603 (95% interval 0.593 to 0.612), close to the
# formula. The whole interval is below 80%, so the target is not met; one that
# straddled 80% would leave it undecided.
let estimate = simulate(meets(analysis=analysis, target=target),
                         seed=2026, runs=10000)


==> anc/replication/copd/design_cited.stat <==
# NCT03162055 (study D5970C00002): glycopyrronium/formoterol (GFF) versus
# umeclidinium/vilanterol (UV) in COPD. Statistical analysis plan, edition 2.0,
# 8 June 2018. The whole multiplicity structure of sections 4.2.6.3 and 4.2.7.1.
#
# The plan analyses continuous endpoints with a mixed model for repeated measures
# and the binary endpoint with logistic regression (sections 4.2.6 and 4.2.7).
# Both are cited tests here.
#
# Running it gives cited for the co-primary family, conditional for the whole
# sequence and cited for the onset test; the file reports cited, its weakest
# part. In the web studio these checks say Needs Lean; open the study in
# Codespaces or run statclaim check.
use models.two_arm_continuous
use models.two_arm_binomial
use sampling
use tests.mixed_model
use tests.logistic
use multiplicity.graphical
use multiplicity.fixed_sequence

# About 440 per arm are expected in the per-protocol set, 500 in the full set.
let per_protocol = two_arm_continuous(n_control=440, n_treatment=440)
let full_set = two_arm_continuous(n_control=500, n_treatment=500)
let full_set_binary = two_arm_binomial(n_control=500, n_treatment=500)

# Co-primary hypotheses (section 4.1.1). Non-inferiority uses the per-protocol
# set with a margin of -50 mL; superiority uses the full set.
let trough_fev1_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
)
let peak_fev1_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
)
let peak_fev1_sup = mmrm_test_one_sided(
    design=fixed(model=full_set),
    null=mean_difference_at_most(model=full_set, value=0),
    alpha=1/40,
)

# Section 4.2.6.3: 1.25% each to the two non-inferiority tests, recycled
# trough NI -> peak NI -> peak superiority -> trough NI.
let co_primary = graphical(
    analyses=[trough_fev1_ni, peak_fev1_ni, peak_fev1_sup],
    weights=[1/2, 1/2, 0],
    transitions=[
        [0, 1, 0],
        [0, 0, 1],
        [1, 0, 0],
    ],
    alpha=1/40,
)

# Section 4.2.7.1: secondary endpoints in this order at one-sided 2.5%.
let inspiratory_capacity_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
)
let onset_of_action_sup = logistic_regression_one_sided(
    design=fixed(model=full_set_binary),
    null=proportion_difference_at_most(model=full_set_binary, value=0),
    alpha=1/40,
)
let tdi_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-1),
    alpha=1/40,
)
# EMSCI severity score, margin -0.1, encoded as written: higher scores count
# as better. The plan does not say which direction is better, so the report
# lists higher_is_better as an assumption.
let emsci_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-1/10),
    alpha=1/40,
)

# "Should all 3 null hypotheses relating to the co-primary endpoints be rejected
# then testing will proceed to the secondary endpoints."
let trial = fixed_sequence(
    analyses=[co_primary, inspiratory_capacity_ni, onset_of_action_sup, tdi_ni, emsci_ni],
    alpha=1/40,
)

# Cited: the graphical procedure's familywise bound comes from the literature,
# and its tests are cited mixed models, so the bound is a large-sample one.
let primary_error = verify(familywise(co_primary))
# Conditional: Lean proves that the sequence keeps the familywise error at 2.5%
# if each member keeps its own. The members' guarantees are assumed, so the
# scope stays large-sample.
let overall_error = verify(familywise(trial))
# Cited: the logistic regression's error bound is a large-sample result.
let onset_error = verify(typeI(onset_of_action_sup))


==> anc/replication/copd/design_declared.stat <==
# NCT03162055 (study D5970C00002): glycopyrronium/formoterol (GFF) versus
# umeclidinium/vilanterol (UV) in COPD. Statistical analysis plan, edition 2.0,
# 8 June 2018. The whole multiplicity structure of sections 4.2.6.3 and 4.2.7.1.
#
# Each analysis is declared by name, with the plan's section as its reference.
# StatClaim checks nothing about these tests themselves.
#
# Running it gives cited for the co-primary family, whose graphical procedure
# is a cited method over declared tests, and conditional for the whole
# sequence; the file reports declared, its weakest part. In the web studio
# these checks say Needs Lean; open the study in Codespaces or run statclaim
# check.
use models.two_arm_continuous
use models.two_arm_binomial
use sampling
use tests.declared
use multiplicity.graphical
use multiplicity.fixed_sequence

# About 440 per arm are expected in the per-protocol set, 500 in the full set.
let per_protocol = two_arm_continuous(n_control=440, n_treatment=440)
let full_set = two_arm_continuous(n_control=500, n_treatment=500)
let full_set_binary = two_arm_binomial(n_control=500, n_treatment=500)

# Co-primary hypotheses (section 4.1.1). Non-inferiority uses the per-protocol
# set with a margin of -50 mL; superiority uses the full set.
let trough_fev1_ni = declared_test(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.6.1",
)
let peak_fev1_ni = declared_test(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.6.2",
)
let peak_fev1_sup = declared_test(
    design=fixed(model=full_set),
    null=mean_difference_at_most(model=full_set, value=0),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.6.2",
)

# Section 4.2.6.3: 1.25% each to the two non-inferiority tests, recycled
# trough NI -> peak NI -> peak superiority -> trough NI.
let co_primary = graphical(
    analyses=[trough_fev1_ni, peak_fev1_ni, peak_fev1_sup],
    weights=[1/2, 1/2, 0],
    transitions=[
        [0, 1, 0],
        [0, 0, 1],
        [1, 0, 0],
    ],
    alpha=1/40,
)

# Section 4.2.7.1: secondary endpoints in this order at one-sided 2.5%.
let inspiratory_capacity_ni = declared_test(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.7.2",
)
let onset_of_action_sup = declared_test(
    design=fixed(model=full_set_binary),
    null=proportion_difference_at_most(model=full_set_binary, value=0),
    alpha=1/40,
    method="Logistic regression, treatment coefficient",
    reference="Statistical analysis plan edition 2.0, section 4.2.7.3",
)
let tdi_ni = declared_test(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-1),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.7.4",
)
# EMSCI severity score, margin -0.1, encoded as written: higher scores count
# as better. The plan does not say which direction is better, so the report
# lists higher_is_better as an assumption.
let emsci_ni = declared_test(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-1/10),
    alpha=1/40,
    method="Mixed model for repeated measures, treatment contrast over 24 weeks",
    reference="Statistical analysis plan edition 2.0, section 4.2.7.5",
)

# "Should all 3 null hypotheses relating to the co-primary endpoints be rejected
# then testing will proceed to the secondary endpoints."
let trial = fixed_sequence(
    analyses=[co_primary, inspiratory_capacity_ni, onset_of_action_sup, tdi_ni, emsci_ni],
    alpha=1/40,
)

# Cited: the graphical procedure's familywise bound comes from the literature;
# it assumes the declared tests' own bounds.
let primary_error = verify(familywise(co_primary))
# Conditional: Lean proves that the sequence keeps the familywise error at 2.5%
# if each member keeps its own; those guarantees are assumed.
let overall_error = verify(familywise(trial))


==> anc/replication/copd/power.stat <==
# NCT03162055 (study D5970C00002): the four power statements of section 1.3 of
# the statistical analysis plan, edition 2.0, 8 June 2018.
#
# Each result is approximate power from a normal formula, with status
# calculated. The plan's continuous endpoints are analysed with a mixed model
# for repeated measures. For FEV1 the standard deviations are the plan's
# effective SDs of the 24-week contrast; for TDI the plan gives an SD of 3.
#
# All four calculated powers agree with the plan: 0.944, 0.905, 0.975 and
# 0.960. They are for each test on its own, not the joint power of the
# hierarchy. Nothing here needs Lean, so the web studio runs all of it.
use models.two_arm_continuous
use sampling
use tests.mixed_model
use planning

# About 440 per arm are expected in the per-protocol set, 500 in the full set.
let per_protocol = two_arm_continuous(n_control=440, n_treatment=440)
let full_set = two_arm_continuous(n_control=500, n_treatment=500)

# 1. Trough FEV1, non-inferiority, margin -50 mL, one-sided 2.5%:
#    "around 94% power", "must be above -28 mL". True difference -10 mL and an
#    effective SD of 167 mL (a per-visit SD of 200 mL with correlation 0.6).
let trough_ni_2_5 = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/40,
)
# The planning point: a true difference of -10 mL, effective SD 167 mL.
let trough_point = mean_difference(value=-10, sd=167)
# Power 0.944; the estimate must exceed -27.93 mL, as the plan's "above -28 mL".
let trough_2_5 = calculate(meets(
    analysis=trough_ni_2_5,
    target=power_target(at=trough_point, minimum=94/100, maximum_typeI=1/40),
))

# 2. The same test at one-sided 1.25%: "power would be 90%", "must be above
#    -24.5 mL".
let trough_ni_1_25 = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-50),
    alpha=1/80,
)
# Power 0.905; the estimate must exceed -24.76 mL. The plan says -24.5 mL, about
# 0.26 mL away; a t quantile with 878 degrees of freedom gives -24.72, so the
# gap does not come from the t distribution.
let trough_1_25 = calculate(meets(
    analysis=trough_ni_1_25,
    target=power_target(at=trough_point, minimum=9/10, maximum_typeI=1/80),
))

# 3. Peak FEV1, superiority, full set of 500 per arm, one-sided 1.25%:
#    "at least 97% power", with an effective SD of 188 mL and a true
#    difference of 50 mL.
let peak_sup = mmrm_test_one_sided(
    design=fixed(model=full_set),
    null=mean_difference_at_most(model=full_set, value=0),
    alpha=1/80,
)
# Power 0.975, meeting "at least 97%".
let peak = calculate(meets(
    analysis=peak_sup,
    target=power_target(
        at=mean_difference(value=50, sd=188),
        minimum=97/100,
        maximum_typeI=1/80,
    ),
))

# 4. TDI focal score, non-inferiority with a margin of -0.75 units: "power ...
#    would remain at least 90%", assuming no difference and an SD of 3 units.
#    The plan does not state the level here; the secondary endpoints are
#    tested at one-sided 2.5% (section 4.2.7.1).
let tdi_ni = mmrm_test_one_sided(
    design=fixed(model=per_protocol),
    null=mean_difference_at_most(model=per_protocol, value=-3/4),
    alpha=1/40,
)
# Power 0.960 at one-sided 2.5%, meeting "at least 90%".
let tdi = calculate(meets(
    analysis=tdi_ni,
    target=power_target(
        at=mean_difference(value=0, sd=3),
        minimum=9/10,
        maximum_typeI=1/40,
    ),
))


==> anc/statClaim_paper/manuscript/check_examples.py <==
"""Compile and run the manuscript's examples and compare its printed outputs; --lean also
checks proofs."""

import argparse
import json
import re
import tempfile
from pathlib import Path

from statclaim.language_compiler import compile_source
from statclaim.language_runner import check_source, render_report
from statclaim.language_syntax import Source
from statclaim.verification import recheck_certificate

MANUSCRIPT = Path(__file__).resolve().parent
PROJECT = MANUSCRIPT.parents[1]


def environments(path, name):
    return re.findall(
        rf"\\begin\{{{name}\}}(?:\[[^\]]*\])?\n(.*?)\\end\{{{name}\}}",
        path.read_text(),
        re.S,
    )


def blocks(name):
    return environments(MANUSCRIPT / "sections" / name, "CodeInput")


def shown(excerpt, output):
    """Each line of a printed excerpt appears, in order, in the real output.

    The manuscript wraps long lines and leaves some out, so whitespace is collapsed and
    each printed line is looked for after the previous one.
    """
    text = " ".join(output.split())
    position = 0
    for line in excerpt.splitlines():
        line = " ".join(line.split())
        if not line:
            continue
        found = text.find(line, position)
        if found < 0:
            raise AssertionError(f"Printed output not produced: {line!r}\n\n{output}")
        position = found + len(line)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", action="store_true")
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    output = args.output or Path(tempfile.mkdtemp(prefix="statclaim-paper-examples-"))
    output.mkdir(parents=True, exist_ok=True)
    introduction, adaptive_line = environments(MANUSCRIPT / "statclaim.tex", "CodeInput")
    introduction_output, adaptive_output = environments(
        MANUSCRIPT / "statclaim.tex", "CodeOutput"
    )
    # Later examples continue the introductory program, before its claim.
    fisher = introduction[: introduction.index("let claim")]
    model, observed = blocks("language.tex")
    sizing, simulation, precision = blocks("planning.tex")
    simon, simon_sizing = blocks("validation.tex")
    examples = {
        "introduction": introduction,
        "model": model,
        "observed-result": fisher + observed,
        "exact-sizing": fisher + "use planning\n" + sizing,
        "simulation": simulation,
        "precision": precision,
        "simon-design": simon,
        "simon-sizing": simon + simon_sizing,
    }
    reports, sources = {}, {}
    for name, text in examples.items():
        path = output / f"{name}.stat"
        path.write_text(text)
        source = sources[name] = Source(text, str(path))
        compilation = compile_source(source)
        if compilation.diagnostics:
            raise AssertionError((name, compilation.diagnostics))
        print(f"{name}: compiled", flush=True)
        report = check_source(
            source,
            project=PROJECT,
            output=output / f"{name}-run",
            timeout=120,
            operations=None if args.lean else ("calculate", "simulate"),
        )
        if report["status"] in ("invalid", "unresolved_obligation", "stale_source"):
            raise AssertionError((name, report))
        reports[name] = report
        print(f"{name}: {report['status']}", flush=True)

    recommended = reports["exact-sizing"]["requests"][0]["report"]["calculation"]
    assert recommended["n_control"] == recommended["n_treatment"] == 36
    for name, expected in (("optimal", (9, 15, 0, 2)), ("minimax", (13, 7, 0, 2))):
        sizing_report = reports["simon-sizing"]
        request_id = sizing_report["values"][name]["request_id"]
        calculation = sizing_report["requests"][request_id - 1]["report"]["calculation"]
        assert (
            tuple(
                calculation[key]
                for key in ("n_stage1", "n_stage2", "continue_above", "reject_above")
            )
            == expected
        )
    assert (
        reports["observed-result"]["values"]["saved"]
        == reports["observed-result"]["values"]["checked_result"]
    )
    if args.lean:
        assert reports["introduction"]["status"] == "verified"
        shown(
            introduction_output,
            render_report(reports["introduction"], sources["introduction"]),
        )
        print("Introductory check output: as printed", flush=True)
        assert reports["exact-sizing"]["status"] == "verified"
        assert reports["observed-result"]["status"] == "verified"
        assert reports["simon-design"]["status"] == "verified"
        result_bundle = output / "observed-result-run" / "request-002"
        replay = recheck_certificate(result_bundle, project=PROJECT, timeout=120)
        (output / "replay.json").write_text(json.dumps(replay, indent=2))
        print("Observed-result certificate replay: passed", flush=True)

    # The introductory program with the displayed sampling plan in place of its own.
    adaptive_text = re.sub(r"let design = .*\n", lambda _: adaptive_line, introduction)
    assert adaptive_text != introduction
    adaptive_source = Source(adaptive_text, "study.stat")
    adaptive = compile_source(adaptive_source)
    assert [d.code for d in adaptive.diagnostics] == ["sampling_scope"]
    shown(adaptive_output, "\n".join(d.format(adaptive_source) for d in adaptive.diagnostics))
    requested = fisher + "let checked = verify(typeI(analysis))\n"
    mismatch = compile_source(
        Source(
            requested.replace(
                "equal_proportions(model=study)", "proportion_difference(model=study, value=1/10)"
            )
        )
    )
    assert any(d.code == "hypothesis_mismatch" for d in mismatch.diagnostics)
    (output / "reports.json").write_text(json.dumps(reports, indent=2))
    print("Diagnostic variants: passed", flush=True)
    print(f"Sources and reports: {output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/statClaim_paper/manuscript/make_tables.py <==
"""Write the manuscript's tables and numbers from the repository's pinned outputs.

Run from the repository root:  uv run python statClaim_paper/manuscript/make_tables.py

Use --validation for the Simon and COPD tables and their accompanying numbers.
Writes tables/*.tex from the replication outputs and current calculations.
"""

import json
import re
import sys
import tempfile
from collections import Counter
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
OUT = Path(__file__).resolve().parent / "tables"
REPLICATION = ROOT / "replication"
sys.path.insert(0, str(REPLICATION))

from statclaim.language_runner import check_source  # noqa: E402
from statclaim.language_syntax import Source  # noqa: E402

OUTCOMES = ("rejected", "unresolved", "calculated", "surfaced", "invisible")


def write(name: str, text: str) -> None:
    OUT.mkdir(exist_ok=True)
    (OUT / name).write_text(text)
    print(f"wrote tables/{name}")


def evaluation() -> dict:
    rows = json.loads((REPLICATION / "results.json").read_text())
    categories = list(dict.fromkeys(row["category"] for row in rows))
    counts = Counter((row["category"], row["outcome"]) for row in rows)
    lines = [
        "\\begin{tabular}{lrrrrrr}",
        "\\hline",
        "Category & Rejected & Unresolved & Calculated & Surfaced & Invisible & Total \\\\ \\hline",
    ]
    for category in categories:
        cells = [counts[(category, outcome)] for outcome in OUTCOMES]
        shown = [str(c) if c else "--" for c in cells]
        lines.append(f"{category} & {' & '.join(shown)} & {sum(cells)} \\\\")
    totals = [sum(counts[(c, o)] for c in categories) for o in OUTCOMES]
    lines += [
        "\\hline",
        f"Total & {' & '.join(map(str, totals))} & {sum(totals)} \\\\ \\hline",
        "\\end{tabular}",
    ]
    write("evaluation.tex", "\n".join(lines) + "\n")
    approximate = next(r for r in rows if r["key"] == "approximate_sample_size")
    power = re.search(r"exact power ([0-9.]+)", approximate["message"]).group(1)
    return {
        "nScenarios": len(rows),
        "nCategories": len(categories),
        **{f"n{o.capitalize()}": t for o, t in zip(OUTCOMES, totals, strict=True)},
        "approxSizePower": power,
        "allAsExpected": "yes" if all(r["as_expected"] for r in rows) else "NO",
    }


# The plan's four power statements (statistical analysis plan, section 1.3), and the
# binding in replication/copd/power.stat that calculates each.
STATEMENTS = (
    ("trough_2_5", "Trough FEV$_1$ non-inferiority, 2.5\\%", "about 94\\%", "$-28$"),
    ("trough_1_25", "Trough FEV$_1$ non-inferiority, 1.25\\%", "90\\%", "$-24.5$"),
    ("peak", "Peak FEV$_1$ superiority, 1.25\\%", "at least 97\\%", "--"),
    ("tdi", "TDI non-inferiority, margin $-0.75$", "at least 90\\%", "--"),
)


def copd_power() -> dict:
    path = REPLICATION / "copd/power.stat"
    with tempfile.TemporaryDirectory() as directory:
        report = check_source(
            Source(path.read_text(), "power.stat"), project=ROOT, output=Path(directory) / "run"
        )
    by_name = {}
    for name, value in report["values"].items():
        if isinstance(value, dict) and value.get("type") == "CalculationResult":
            by_name[name] = report["requests"][value["request_id"] - 1]["report"]["calculation"]
    lines = [
        "\\begin{tabular}{p{0.51\\textwidth}p{0.22\\textwidth}r}",
        "\\hline",
        "Statement & Plan's statement & Calculated power \\\\ \\hline",
    ]
    numbers = {}
    for key, label, power, _critical in STATEMENTS:
        calc = by_name[key]
        value = float(calc["power"]["decimal_approximation"])
        estimate = float(calc["critical_estimate"]["decimal_approximation"])
        lines.append(rf"{label} & {power} & {100 * value:.2f}\% \\")
        # LaTeX command names take letters only.
        tag = {"trough_2_5": "TroughA", "trough_1_25": "TroughB"}.get(key, key.capitalize())
        numbers[f"copdPower{tag}"] = f"{value:.4f}"
        numbers[f"copdCritical{tag}"] = f"{estimate:.2f}"
    lines += ["\\hline", "\\end{tabular}"]
    write("copd_power.tex", "\n".join(lines) + "\n")
    return numbers


def copd_register() -> dict:
    """The case study's assumption register: how many entries, and of which status."""
    from statclaim.contract_reports import study_report
    from statclaim.language_compiler import compile_source

    path = REPLICATION / "copd/design_cited.stat"
    register = study_report(compile_source(Source(path.read_text(), str(path))), str(path))[
        "assumption_register"
    ]
    statuses = Counter(item["status"] for item in register)
    kinds = Counter(item["kind"] for item in register)
    return {
        "copdRegister": len(register),
        "copdDeclared": statuses["declared"],
        "copdAssumed": statuses["assumed"],
        "copdCondition": statuses["condition"],
        "copdMember": kinds["member"],
    }


def power_against_r() -> dict:
    import power

    rows = power.run()
    t_rows = [r for r in rows if r["function"] == "power.t.test"]
    p_rows = [r for r in rows if r["function"] == "power.prop.test"]
    gaps = [float(r["difference"]) for r in t_rows]
    return {
        "nPowerT": len(t_rows),
        "nPowerProp": len(p_rows),
        "powerTGapMin": f"{min(gaps):.4f}",
        "powerTGapMax": f"{max(gaps):.4f}",
        "powerAllWithin": "yes" if all(r["within_tolerance"] for r in rows) else "NO",
    }


def simon() -> dict:
    rows = json.loads((REPLICATION / "simon_results.json").read_text())
    proofs = json.loads((REPLICATION / "simon_proofs.json").read_text())
    clinfun = (REPLICATION / "comparison/simon_clinfun.txt").read_text()
    same = re.search(r"clinfun selects the tabulated design: (\d+) of", clinfun).group(1)
    pet = re.search(r"Early-stopping probability agrees with StatClaim to 0.00005: (\d+)", clinfun)
    numbers = {
        "simonDesigns": len(rows),
        "simonMeet": sum(r["meets_targets"] for r in rows),
        "simonSearchSame": sum(r["search_finds_same_design"] for r in rows),
        "simonPrintedDiffer": sum(not r["table_values_match"] for r in rows),
        "simonProved": sum(p["status"] == "verified" for p in proofs.values()),
        "clinfunSame": same,
        "clinfunPET": pet.group(1),
    }
    checks = (
        ("Error and power targets met", numbers["simonMeet"], "Exact calculation"),
        ("Error and power bounds checked in Lean", numbers["simonProved"], "Formal proof"),
        ("Bounded search returns the tabulated design", numbers["simonSearchSame"], "Calculation"),
        (r"\pkg{clinfun} returns the tabulated design", same, "Comparison"),
        (
            "Printed early-stopping probability agrees",
            len(rows) - numbers["simonPrintedDiffer"],
            "Comparison",
        ),
    )
    lines = [
        r"\begin{tabular}{p{0.58\textwidth}rp{0.23\textwidth}}",
        r"\hline",
        r"Check & Entries & Basis \\ \hline",
        *(rf"{label} & {count}/{len(rows)} & {basis} \\" for label, count, basis in checks),
        r"\hline",
        r"\end{tabular}",
    ]
    write("simon_validation.tex", "\n".join(lines) + "\n")
    example = rows[0]
    numbers.update(
        simonExampleError=f"{example['typeI']:.5f}",
        simonExamplePower=f"{example['power']:.5f}",
        simonExampleExpected=f"{example['expected_size']:.3f}",
    )
    return numbers


def group_sequential() -> dict:
    text = (REPLICATION / "comparison/group_sequential_gsDesign.txt").read_text()
    blocks = text.split("spending\n")[1:3]
    lines = [
        "\\begin{tabular}{lrrrrr}",
        "\\hline",
        "Spending & \\multicolumn{2}{c}{Final boundary ($z$)} & True Type~I error & "
        "\\multicolumn{2}{c}{Power} \\\\",
        " & \\pkg{gsDesign} & Union bound & of the union bound & \\pkg{gsDesign} & "
        "Union bound \\\\ \\hline",
    ]
    numbers = {}
    for label, block in zip(("O'Brien--Fleming type", "Pocock type"), blocks, strict=True):
        exact = re.search(r"gsDesign boundaries \(z\):\s+\S+ (\S+);", block).group(1)
        split = re.search(r"union-bound boundaries \(z\):\s+\S+ (\S+);", block).group(1)
        error = re.search(r"true Type I error, union bound:\s+(\S+)", block).group(1)
        powers = re.search(r"gsDesign (\S+), union bound (\S+)", block)
        lines.append(
            f"{label} & {float(exact):.3f} & {float(split):.3f} & {float(error):.4f} & "
            f"{float(powers.group(1)):.3f} & {float(powers.group(2)):.3f} \\\\"
        )
        tag = "OF" if label.startswith("O") else "Pocock"
        numbers[f"gsError{tag}"] = f"{float(error):.4f}"
        numbers[f"gsPower{tag}"] = f"{float(powers.group(2)):.3f}"
    lines += ["\\hline", "\\end{tabular}"]
    write("group_sequential.tex", "\n".join(lines) + "\n")
    return numbers


def declare_design() -> dict:
    text = (REPLICATION / "comparison/declaredesign_two_arm.txt").read_text()

    def value(name):
        return re.search(rf"^\s*{re.escape(name)}\s+(\S+)", text, re.M).group(1)

    side = (REPLICATION / "comparison/statclaim_side.txt").read_text()
    statclaim = re.search(r"== two_arm_power.stat\n.*?power ~ (\S+)", side, re.S).group(1)
    return {
        "ddSims": f"{float(value('n_sims')):,.0f}",
        "ddPower": value("power"),
        "ddPowerSE": value("se(power)"),
        "ddCoverage": value("coverage"),
        "ddBias": value("bias"),
        "ddStatClaimPower": statclaim,
        "ddPowerTTest": re.search(r"pooled t-test\): (\S+)", text).group(1),
    }


def main() -> int:
    numbers = {}
    parts = (evaluation, copd_power, copd_register, power_against_r, simon, group_sequential)
    validation = "--validation" in sys.argv
    selected = (copd_power, simon) if validation else (*parts, declare_design)
    for part in selected:
        numbers.update(part())
    bad = [key for key in numbers if not key.isalpha()]
    if bad:
        raise ValueError(f"LaTeX command names must be letters only: {bad}")
    macros = [
        "% Generated by make_tables.py from the repository's pinned outputs. Do not edit.",
        *(f"\\newcommand{{\\{key}}}{{{value}}}" for key, value in numbers.items()),
    ]
    write("validation_numbers.tex" if validation else "numbers.tex", "\n".join(macros) + "\n")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

